Some non-special cubic fourfolds

In [1309.1899], Ranestad and Voisin showed, quite surprisingly, that the divisor in the moduli space of cubic fourfolds consisting of cubics "apolar to a Veronese surface" is not a Noether-Lefschetz divisor. We give an independent proof of this by exhibiting an explicit cubic fourfold X in the divisor and using point counting methods over finite fields to show X is Noether-Lefschetz general. We also show that two other divisors considered in [ibid.] are not Noether-Lefschetz divisors.

==> anc/char_poly.m2 <==
run "g++ -O3 count.cpp"

for m from 1 to 11 do
  tr_m = (value(get("!./a.out "|m)) - 1 - 2^m - 4^m - 8^m - 16^m)/4^m

c_0 = 1
c_1 = -tr_1
for k from 2 to 11 do
  c_k = (tr_k + sum for i from 1 to k-1 list c_i*tr_(k-i))/(-k)

R = QQ[t]
f = sum for i from 0 to 11 list c_i*t^(22-i)
g = sub(t^22 * sub(f, t=>1/t), R)
h = f + (g % t^11) -- this is the characteristic polynomial
  -- the sign of the functional equation is + in all three examples

-- verify that it's irreducible
toList factor h

-- and that 2^22*h(t/2) is integral
2^22*sub(h, t=>t/2)


==> anc/coeffs.h <==
#define abcd \
    a = mult[y_0][y_0] ^ mult[y_1][y_1], \
    b = mult[mult[y_0][y_0]][y_1] ^ mult[mult[y_0][y_1]][y_1] ^ mult[mult[y_0][y_0]][y_2] ^ mult[mult[y_1][y_1]][y_2] ^ mult[mult[y_0][y_2]][y_2] ^ mult[mult[y_1][y_2]][y_2], \
    c = mult[mult[mult[y_0][y_0]][y_0]][y_2] ^ mult[mult[mult[y_0][y_0]][y_1]][y_2] ^ mult[mult[mult[y_0][y_0]][y_2]][y_2] ^ mult[mult[mult[y_0][y_2]][y_2]][y_2] ^ mult[mult[mult[y_1][y_2]][y_2]][y_2] ^ mult[mult[mult[y_2][y_2]][y_2]][y_2], \
    d = mult[mult[mult[mult[y_0][y_0]][y_0]][y_0]][y_0] ^ mult[mult[mult[mult[y_0][y_0]][y_0]][y_1]][y_1] ^ mult[mult[mult[mult[y_0][y_0]][y_1]][y_1]][y_1] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_1]][y_1] ^ mult[mult[mult[mult[y_0][y_0]][y_0]][y_0]][y_2] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_1]][y_2] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_2]][y_2] ^ mult[mult[mult[mult[y_0][y_1]][y_2]][y_2]][y_2] ^ mult[mult[mult[mult[y_1][y_1]][y_2]][y_2]][y_2] ^ mult[mult[mult[mult[y_1][y_2]][y_2]][y_2]][y_2]

#define ABCDEF \
    A = y_0 ^ y_1, \
    B = y_0 ^ y_1, \
    C = y_1 ^ y_3, \
    D = mult[y_0][y_0] ^ mult[y_1][y_1] ^ mult[y_0][y_2] ^ mult[y_2][y_2], \
    E = mult[y_0][y_2] ^ mult[y_1][y_2] ^ mult[y_2][y_2] ^ mult[y_1][y_3] ^ mult[y_2][y_3], \
    F = mult[mult[y_0][y_0]][y_0] ^ mult[mult[y_0][y_0]][y_1] ^ mult[mult[y_0][y_2]][y_2] ^ mult[mult[y_1][y_2]][y_2] ^ mult[mult[y_0][y_0]][y_3] ^ mult[mult[y_0][y_1]][y_3] ^ mult[mult[y_1][y_2]][y_3] ^ mult[mult[y_2][y_2]][y_3] ^ mult[mult[y_1][y_3]][y_3] ^ mult[mult[y_2][y_3]][y_3] ^ mult[mult[y_3][y_3]][y_3]


==> anc/coeffs_thm2.h <==
#define abcd \
    a = mult[y_0][y_0], \
    b = mult[mult[y_0][y_0]][y_0] ^ mult[mult[y_0][y_0]][y_1] ^ mult[mult[y_1][y_1]][y_1] ^ mult[mult[y_0][y_0]][y_2] ^ mult[mult[y_1][y_2]][y_2], \
    c = mult[mult[mult[y_0][y_0]][y_1]][y_1] ^ mult[mult[mult[y_0][y_1]][y_1]][y_1] ^ mult[mult[mult[y_1][y_1]][y_1]][y_1] ^ mult[mult[mult[y_0][y_1]][y_1]][y_2] ^ mult[mult[mult[y_0][y_0]][y_2]][y_2] ^ mult[mult[mult[y_2][y_2]][y_2]][y_2], \
    d = mult[mult[mult[mult[y_0][y_0]][y_0]][y_1]][y_1] ^ mult[mult[mult[mult[y_0][y_0]][y_1]][y_1]][y_1] ^ mult[mult[mult[mult[y_0][y_1]][y_1]][y_1]][y_1] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_1]][y_2] ^ mult[mult[mult[mult[y_0][y_0]][y_0]][y_2]][y_2] ^ mult[mult[mult[mult[y_0][y_0]][y_1]][y_2]][y_2] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_2]][y_2] ^ mult[mult[mult[mult[y_1][y_1]][y_2]][y_2]][y_2] ^ mult[mult[mult[mult[y_0][y_2]][y_2]][y_2]][y_2]

#define ABCDEF \
    A = y_1, \
    B = y_1 ^ y_2, \
    C = y_0 ^ y_1 ^ y_2 ^ y_3, \
    D = mult[y_1][y_1] ^ mult[y_2][y_2] ^ mult[y_0][y_3], \
    E = mult[y_1][y_1], \
    F = mult[mult[y_0][y_0]][y_0] ^ mult[mult[y_0][y_0]][y_1] ^ mult[mult[y_1][y_1]][y_1] ^ mult[mult[y_1][y_1]][y_2] ^ mult[mult[y_1][y_2]][y_2] ^ mult[mult[y_2][y_2]][y_2] ^ mult[mult[y_0][y_0]][y_3] ^ mult[mult[y_1][y_3]][y_3]


==> anc/coeffs_thm3.h <==
#define abcd \
    a = mult[y_0][y_0], \
    b = mult[mult[y_0][y_0]][y_0] ^ mult[mult[y_0][y_0]][y_1] ^ mult[mult[y_1][y_1]][y_1] ^ mult[mult[y_0][y_0]][y_2] ^ mult[mult[y_1][y_2]][y_2], \
    c = mult[mult[mult[y_0][y_0]][y_0]][y_0] ^ mult[mult[mult[y_0][y_0]][y_0]][y_1] ^ mult[mult[mult[y_1][y_1]][y_1]][y_1] ^ mult[mult[mult[y_0][y_0]][y_0]][y_2] ^ mult[mult[mult[y_0][y_1]][y_1]][y_2] ^ mult[mult[mult[y_0][y_0]][y_2]][y_2] ^ mult[mult[mult[y_0][y_1]][y_2]][y_2], \
    d = mult[mult[mult[mult[y_0][y_0]][y_0]][y_0]][y_0] ^ mult[mult[mult[mult[y_0][y_0]][y_0]][y_0]][y_1] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_1]][y_1] ^ mult[mult[mult[mult[y_0][y_0]][y_0]][y_1]][y_2] ^ mult[mult[mult[mult[y_0][y_0]][y_1]][y_1]][y_2] ^ mult[mult[mult[mult[y_0][y_1]][y_1]][y_1]][y_2] ^ mult[mult[mult[mult[y_0][y_0]][y_1]][y_2]][y_2] ^ mult[mult[mult[mult[y_1][y_1]][y_2]][y_2]][y_2] ^ mult[mult[mult[mult[y_2][y_2]][y_2]][y_2]][y_2]

#define ABCDEF \
    A = y_0 ^ y_1 ^ y_2 ^ y_3, \
    B = y_1 ^ y_2, \
    C = y_0 ^ y_1 ^ y_3, \
    D = mult[y_0][y_0] ^ mult[y_1][y_1] ^ mult[y_1][y_2] ^ mult[y_2][y_2], \
    E = mult[y_0][y_1] ^ mult[y_0][y_3], \
    F = mult[mult[y_0][y_0]][y_1] ^ mult[mult[y_0][y_1]][y_2] ^ mult[mult[y_0][y_2]][y_2] ^ mult[mult[y_1][y_2]][y_2] ^ mult[mult[y_2][y_2]][y_2] ^ mult[mult[y_0][y_0]][y_3] ^ mult[mult[y_0][y_1]][y_3] ^ mult[mult[y_0][y_2]][y_3] ^ mult[mult[y_2][y_2]][y_3] ^ mult[mult[y_1][y_3]][y_3]


==> anc/count.cpp <==
#include <cstdio>
#include <cstdlib>
#include "coeffs.h"

// we're in F_q
unsigned q;

// lookup tables
unsigned **mult, **divi,

  ***quadratic_roots,
  // quadratic_roots[i][a][b] is
  // the i'th root of x^2 + ax + b, 
  // or q if we're out of roots

  ***depressed_cubic_roots;
  // depressed_cubic_roots[i][s][t] is
  // the i'th root of x^3 + sx + t,
  // or q if we're out of roots

// our irreducible polynomials
const unsigned polynomials[] = { 1, // placeholder
  1<<1, // for F_2, take x
  (1<<2) + (1<<1) + 1, // for F_{2^2}, take x^2 + x + 1
  (1<<3) + (1<<1) + 1, // for F_{2^3}, take x^3 + x + 1
  (1<<4) + (1<<1) + 1, // etc.
  (1<<5) + (1<<2) + 1,
  (1<<6) + (1<<1) + 1,
  (1<<7) + (1<<1) + 1,
  (1<<8) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<9) + (1<<1) + 1,
  (1<<10) + (1<<3) + 1,
  (1<<11) + (1<<2) + 1,
  (1<<12) + (1<<3) + 1,
  (1<<13) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<14) + (1<<5) + 1,
  (1<<15) + (1<<1) + 1, };
/* with n > 15 you'll just run out of memory
  (1<<16) + (1<<5) + (1<<3) + (1<<1) + 1,
  (1<<17) + (1<<3) + 1,
  (1<<18) + (1<<3) + 1,
  (1<<19) + (1<<5) + (1<<2) + (1<<1) + 1,
  (1<<20) + (1<<3) + 1,
  (1<<21) + (1<<2) + 1,
  (1<<22) + (1<<1) + 1 }; */

// function prototypes
int process(unsigned, unsigned, unsigned);
int how_many(unsigned, unsigned, unsigned, unsigned);
void print_it(unsigned);

int main(int argc, char **argv) {
  const char syntax_error[] = "Argument should be n, for F_{2^n}, where 1 <= n <= 15.\n";
  if (argc != 2) { printf(syntax_error); return 1; }
  int n = atoi(argv[1]);
  if (n < 1 || n > 15) { printf(syntax_error); return 1; }

  q = 1<<n;

  // lookup tables for multiplication and division
  // allocate
  mult = new unsigned*[q];
  divi = new unsigned*[q];
  for (unsigned i = 0; i < q; i++) {
    mult[i] = new unsigned[q];
    divi[i] = new unsigned[q];
  }
  // fill the tables
  unsigned p = polynomials[n];
  for (unsigned i = 0; i < q; i++)
  for (unsigned j = 0; j <= i; j++) {
    // main multiplication algorithm
    unsigned a = i, b = j, ij = 0;
    while (b != 0) {
      // b = const + higher-deg part
      // if const = 1 then ret += a
      if (b & 1) ij ^= a;
      // kill const, divide higher-deg part by x
      b >>= 1;
      // multiply a by x
      a <<= 1;
      if (a & q) a ^= p;
    }

    mult[i][j] = mult[j][i] = ij;
    divi[ij][i] = j;
    divi[ij][j] = i;
  }

  // lookup table for roots of quadratics
  // allocate and initialize
  quadratic_roots = new unsigned**[2];
  for (int i = 0; i < 2; i++) {
    quadratic_roots[i] = new unsigned*[q];
    for (int j = 0; j < q; j++) {
      quadratic_roots[i][j] = new unsigned[q];
      for (int k = 0; k < q; k++)
        quadratic_roots[i][j][k] = q;
    }
  }
  // fill the table
  for (int i = 0; i < q; i++)
    for (int j = i; j < q; j++) {
      // x^2 + ax + b = (x+i)(x+j)
      unsigned a = i ^ j, b = mult[i][j];
      quadratic_roots[0][a][b] = i;
      if (j > i)
        quadratic_roots[1][a][b] = j;
    }

  // lookup table for roots of depressed cubics
  // allocate and initialize
  depressed_cubic_roots = new unsigned**[3];
  for (int i = 0; i < 3; i++) {
    depressed_cubic_roots[i] = new unsigned*[q];
    for (int j = 0; j < q; j++) {
      depressed_cubic_roots[i][j] = new unsigned[q];
      for (int k = 0; k < q; k++)
        depressed_cubic_roots[i][j][k] = q;
    }
  }
  // fill the table
  for (int a = 0; a < q; a++)
    for (int b = 0; b < q; b++) {
      // (x^2 + ax + b)(x+a) = x^3 + sx + t
      unsigned s = mult[a][a] ^ b, t = mult[a][b];
      if (b == 0) { // if a is already a root of x^2 + ax + b
        depressed_cubic_roots[0][s][t] = quadratic_roots[0][a][b];
        depressed_cubic_roots[1][s][t] = quadratic_roots[1][a][b];
      } else {
        depressed_cubic_roots[0][s][t] = a;
        depressed_cubic_roots[1][s][t] = quadratic_roots[0][a][b];
        depressed_cubic_roots[2][s][t] = quadratic_roots[1][a][b];
      }
    }

  // Galois orbits
  // allocate and initialize
  unsigned *orbit_rep = new unsigned[q];
  for (unsigned i = 0; i < q; i++)
    orbit_rep[i] = q; // means null
  int *orbit_size = new int[q]; // only valid if i == orbit_rep[i]
  // fill the tables
  for (unsigned i = 0; i < q; i++) {
    if (orbit_rep[i] != q) continue; // already filled
    unsigned j = i;
    int size = 1;
    while (1) {
      orbit_rep[j] = i;
      j = mult[j][j];
      if (j == i) {
        orbit_size[i] = size;
        break;
      }
      size++;
    } 
  }

  // main calculation
  // just record #double cover - #quintic
  int diff = how_many(0,0,0,1);

  diff += process(0, 0, 1);

  for (unsigned y_2 = 0; y_2 < q; y_2++)
  if (orbit_rep[y_2] == y_2)
    diff += process(0, 1, y_2) * orbit_size[y_2];

  for (unsigned y_1 = 0; y_1 < q; y_1++)
  if (orbit_rep[y_1] == y_1)
  for (unsigned y_2 = 0; y_2 < q; y_2++)
    diff += process(1, y_1, y_2) * orbit_size[y_1];

  long Q = q; // to avoid overflows
  printf("%ld\n", Q*Q*Q*Q + Q*Q*Q + Q*diff + Q + 1);
  return 0;
}


int process(unsigned y_0, unsigned y_1, unsigned y_2) {
  unsigned abcd; // coefficients of 3:1 cover, defined in coeffs.h

  // iterate over the three sheets of the quintic,
  // i.e. the three roots of a y_3^3 + b y_3^2 + c y_3 + d

  int ret = 0;

  if (a != 0) {
    b = divi[b][a]; c = divi[c][a]; d = divi[d][a];
    unsigned s = mult[b][b] ^ c, t = mult[b][c] ^ d;
    for (int i = 0; i < 3; i++) {
      unsigned r = depressed_cubic_roots[i][s][t];
      if (r == q) break;
      ret += how_many(y_0, y_1, y_2, r ^ b);
    }
  } else if (b != 0) {
    c = divi[c][b]; d = divi[d][b];
    for (int i = 0; i < 2; i++) {
      unsigned y_3 = quadratic_roots[i][c][d];
      if (y_3 == q) break;
      ret += how_many(y_0, y_1, y_2, y_3);
    }
  } else if (c != 0)
    ret += how_many(y_0, y_1, y_2, divi[d][c]);
  else if (d == 0)
    for (unsigned y_3 = 0; y_3 < q; y_3++)
      ret += how_many(y_0, y_1, y_2, y_3);
  // if a = b = c = 0 and d != 0 then no roots

  return ret;
}


int how_many(unsigned y_0, unsigned y_1, unsigned y_2, unsigned y_3) {
  unsigned ABCDEF; // coefficients of the conic, defined in coeffs.h

  // how many points on the double cover
  // associated to the singular conic
  // Ax^2 + Bxy + Cy^2 + Dxz + Eyz + Fz^2 = 0,
  // minus 1 point for the quintic downstairs

  // rank 1
  if (B == 0 && D == 0 && E == 0)
    return 0;

  // rank 2
  if (B != 0)
    return quadratic_roots[0][1][divi[mult[A][C]][mult[B][B]]] == q ? -1 : 1;
  if (D != 0)
    return quadratic_roots[0][1][divi[mult[A][F]][mult[D][D]]] == q ? -1 : 1;
  if (E != 0)
    return quadratic_roots[0][1][divi[mult[C][F]][mult[E][E]]] == q ? -1 : 1;
}


// just for debugging
void print_it(unsigned a) {
  if (a == 0) {
    printf("0\n");
    return;
  }

  int exp = 0;
  int first_term = 1;
  while (a) {
    if (a & 1) {
      if (first_term)
        first_term = 0;
      else
        printf(" + ");
      if (exp == 0)
        printf("1");
      else if (exp == 1)
        printf("x");
      else
        printf("x^%d", exp);
    }
    a >>= 1;
    exp++;
  }
  printf("\n");
}


==> anc/make_coeffs_h.m2 <==
-- coefficients for the conic bundle
U = k[y_0..y_3][y_4,y_5]
f = sub(f,U)
A = coefficient(y_4^2, f)
B = coefficient(y_4*y_5, f)
C = coefficient(y_5^2, f)
D = coefficient(y_4, f)
E = coefficient(y_5, f)
F = coefficient(1_U, f)

-- verify that no fiber is a plane
saturate ideal(A,B,C,D,E,F) -- answer is ideal(1)

-- verify that the quintic is singular at (0:0:0:1)
decompose ideal(B,D,E) -- answer contains ideal(y_0,y_1,y_2)

-- project the quintic from that point
-- sorry if the code is a little opaque from here out...
V = k[y_0,y_1,y_2][y_3]
disc = sub(C*D^2 + A*E^2 + F*B^2 + B*D*E, V)
a = coefficient(y_3^3, disc)
b = coefficient(y_3^2, disc)
c = coefficient(y_3^1, disc)
d = coefficient(y_3^0, disc)

-- now generate the header file

proc = h -> (
  if (h == 0) then return "0";
  ret := "";
  for i in listForm h do (
    j := i#0;
    str := "";
    for k from 0 to #j - 1 do
      for l from 1 to j_k do
        if (str) == "" then str = "y_" | k else
          str = "mult[" | str | "][" | "y_" | k | "]";
    if ret == "" then ret = str else ret = ret | " ^ " | str;
  );
  return ret;
)

"coeffs.h" << "#define abcd \\" << endl <<
  "    a = " << proc a << ", \\" << endl <<
  "    b = " << proc b << ", \\" << endl <<
  "    c = " << proc c << ", \\" << endl <<
  "    d = " << proc d << endl <<
  endl <<
  "#define ABCDEF \\" << endl <<
  "    A = " << proc A << ", \\" << endl <<
  "    B = " << proc B << ", \\" << endl <<
  "    C = " << proc C << ", \\" << endl <<
  "    D = " << proc D << ", \\" << endl <<
  "    E = " << proc E << ", \\" << endl <<
  "    F = " << proc F << endl <<
  close;

-- now restart Macaulay2 and run char_poly.m2


==> anc/thm1.m2 <==
-- plane sextic
R = QQ[x_0..x_2]
g = 1/30*x_0^5*x_1 + 1/6*x_0^4*x_1^2 + 1/6*x_0^2*x_1^4 +
  1/30*x_0*x_1^5 + 1/120*x_1^6 + 4/3*x_0^3*x_1^2*x_2 +
  2/3*x_0^2*x_1^3*x_2 + 1/6*x_0^4*x_2^2 + 2*x_0^2*x_1^2*x_2^2 + 
  1/3*x_0*x_1^3*x_2^2 + 1/12*x_1^4*x_2^2 + 2/3*x_0^2*x_1*x_2^3 + 
  1/6*x_1^3*x_2^3 + 1/3*x_0^2*x_2^4 + 1/15*x_1*x_2^5

-- cubic that we contain is m^*(g)
S = QQ[y_0..y_5]
f = 2*y_0^2*y_1 + 4*y_0*y_1^2 + 8*y_1^2*y_2 + 4*y_0*y_2^2 +
  4*y_0^2*y_3 + 4*y_1^2*y_3 + 16*y_0*y_2*y_3 + 8*y_1*y_2*y_3 +
  8*y_2^2*y_3 + 4*y_0*y_3^2 + 2*y_1*y_3^2 + y_3^3 + 16*y_0*y_1*y_4 + 
  4*y_1^2*y_4 + 16*y_1*y_2*y_4 + 4*y_2^2*y_4 + 8*y_0*y_3*y_4 + 
  4*y_2*y_3*y_4 + 8*y_0*y_4^2 + 2*y_1*y_4^2 + 2*y_3*y_4^2 + y_4^3 + 
  4*y_0^2*y_5 + 8*y_1^2*y_5 + 8*y_1*y_2*y_5 + 8*y_2^2*y_5 +
  16*y_0*y_3*y_5 + 4*y_1*y_3*y_5 + 2*y_3^2*y_5 + 8*y_0*y_4*y_5 + 
  6*y_3*y_4*y_5 + 8*y_0*y_5^2 + 4*y_4*y_5^2

-- verify that f = m^*(g)
m = map(R, S, {x_0^2, x_0*x_1, x_0*x_2, x_1^2, x_1*x_2, x_2^2})
for h in flatten entries basis(3,S) list
  sub(diff(h, f), QQ) == sub(diff(m h, g), QQ)
  -- answers are all true

-- verify that f is apolar to the Veronese surface
M = matrix{{y_0,y_1,y_2},{y_1,y_3,y_4},{y_2,y_4,y_5}}
I = minors(2,M)
for i in I_* list diff(i,f) -- answers are all 0

-- substitution to give good reduction mod 2
f = sub(f, {y_1 => y_1/2, y_2=>y_2/2, y_5=>y_5/2})

-- verify that it's smooth over ZZ/2, hence also over Q
k = ZZ/2
T = k[y_0..y_5]
f = sub(f, T)
saturate ideal jacobian ideal f -- answer is ideal(1)

-- change vars so it contains our favorite line:
f = sub(f, {y_0=>y_0+y_3, y_2=>y_2+y_3})
f = sub(f, {y_3=>y_4, y_4=>y_3})
f % ideal(y_0..y_3) -- answer is 0

-- and this is so the discriminant will be singular at (0:0:0:1)
f = sub(f, {y_3=>y_0, y_0=>y_3})

-- now run make_coeffs_h.m2


==> anc/thm2.m2 <==
-- second cubic
S = QQ[y_0..y_5]
f = y_0^3 + 2*y_1*y_2^2 + y_2^3 + y_0^2*y_3 + 2*y_0*y_1*y_3 + 
  8*y_1*y_2*y_3 + y_0^2*y_4 + 4*y_1^2*y_4 + 8*y_0*y_2*y_4 + y_2^2*y_4 + 
  4*y_2*y_3*y_4 + y_3^2*y_4 + 2*y_1*y_4^2 + y_2*y_4^2 + y_4^3 + 
  8*y_0*y_1*y_5 + 2*y_1*y_2*y_5 + 4*y_1*y_3*y_5 + 2*y_2*y_3*y_5 + 
  4*y_0*y_4*y_5 + 2*y_1*y_4*y_5 + 6*y_3*y_4*y_5 + y_4^2*y_5 + 
  y_0*y_5^2 + y_2*y_5^2 + y_3*y_5^2 + y_4*y_5^2

-- quartic scroll
M = matrix{{y_0, y_1, y_3, y_4}, {y_1, y_2, y_4, y_5}}
I = minors(2,M)

-- verify that f is apolar to I
for i in I_* list diff(i, f) -- answers are all 0

-- substitution to give good reduction mod 2
f = sub(f, {y_1=>y_1/2})

-- verify that it's smooth over ZZ/2, hence also over Q
k = ZZ/2
T = k[y_0..y_5]
f = sub(f, T)
saturate ideal jacobian ideal f -- answer is ideal(1)


-- change vars so it contains our favorite line:
f = sub(f, {y_1=>y_4, y_4=>y_1})
f % ideal(y_0..y_3) -- answer is 0

-- by luck, the discriminant is already singular at (0:0:0:1)

-- now run make_coeffs_h.m2


==> anc/thm3.m2 <==
-- third cubic
S = QQ[y_0..y_5]
f = y_0^2*y_1 + y_0^2*y_2 + y_0*y_1*y_2 + y_1*y_2^2 + y_2^3 +
  y_1^2*y_3 + y_0*y_2*y_3 + y_0*y_3^2 + y_1*y_3^2 + y_0*y_1*y_4 + 
  y_0*y_2*y_4 + y_1*y_2*y_4 + y_2^2*y_4 + y_0*y_3*y_4 + y_1*y_3*y_4 + 
  y_2*y_3*y_4 + y_0*y_4^2 + y_1*y_4^2 + y_4^3 + y_3^2*y_5 +
  y_3*y_4*y_5 + y_4^2*y_5 + y_4*y_5^2 + y_5^3

-- verify equation (4)
for i from 0 to 2 list diff(y_i*y_5, f) -- answers are all 0

-- verify that it's smooth over ZZ/2, hence also over Q
k = ZZ/2
T = k[y_0..y_5]
f = sub(f, T)
saturate ideal jacobian ideal f -- answer is ideal(1)

-- change vars so it contains our favorite line:
f = sub(f,{y_1=>y_1+y_3,y_4=>y_4+y_5})
f = sub(f,{y_4=>y_3,y_3=>y_4})
f % ideal(y_0..y_3) -- answer is 0

-- and this is so the discriminant will be singular at (0:0:0:1)
f = sub(f,{y_0=>y_0+y_2})
f = sub(f,{y_3=>y_2,y_2=>y_3})

-- now run make_coeffs_h.m2

